Why Don't You Click: Neural Correlates of Non-Click Behaviors in Web Search

Web search heavily relies on click-through behavior as an essential feedback signal for performance improvement and evaluation. Traditionally, click is usually treated as a positive implicit feedback signal of relevance or usefulness, while non-click (especially non-click after examination) is regarded as a signal of irrelevance or uselessness. However, there are many cases where users do not click on any search results but still satisfy their information need with the contents of the results shown on the Search Engine Result Page (SERP). This raises the problem of measuring result usefulness and modeling user satisfaction in "Zero-click" search scenarios. Previous works have solved this issue by (1) detecting user satisfaction for abandoned SERP with context information and (2) considering result-level click necessity with external assessors' annotations. However, few works have investigated the reason behind non-click behavior and estimated the usefulness of non-click results. A challenge for this research question is how to collect valuable feedback for non-click results. With neuroimaging technologies, we design a lab-based user study and reveal differences in brain signals while examining non-click search results with different usefulness levels. The findings in significant brain regions and electroencephalogram~(EEG) spectrum also suggest that the process of usefulness judgment might involve similar cognitive functions of relevance perception and satisfaction decoding. Inspired by these findings, we conduct supervised learning tasks to estimate the usefulness of non-click results with brain signals and conventional information (i.e., content and context factors). Results show that it is feasible to utilize brain signals to improve usefulness estimation performance and enhancing human-computer interactions in "Zero-click" search scenarios.

==> figures/part10_time_window_plot.py <==
import numpy as np
import os
import sys
import matplotlib.pyplot as plt

experiment_setting = "LOPO"

def load_sst():
    y = np.zeros(12)
    y_std = np.zeros(12)
    dir_name = 'sst_el_copy'
    method_list = sorted(os.listdir(dir_name+'/SST-EmotionNet/result/'))
    for method in method_list:
        if experiment_setting+'_'+experiment_setting.lower()+'_win' not in method:
            continue
        idx = int(method[13:])
        total_path= dir_name+'/SST-EmotionNet/result/'+method+'/all_result.txt'
        with open(total_path) as f:
            lines = f.readlines()
            y[idx] = np.mean([float(line.split(":")[1]) for line in lines])
            y_std[idx] = np.std([float(line.split(":")[1]) for line in lines])
    return y, y_std

def load_gbdt():
    y = np.zeros(12)
    y_std = np.zeros(12)
    with open("final_win_all_"+experiment_setting+".txt") as f:
        content_list = f.read().strip().split("win_number")
    for idx, content in enumerate(content_list[1:]):
        auc_acc_std = content.split('\n')[2].split()
        y[idx] = float(auc_acc_std[1])
        y_std[idx] = float(auc_acc_std[3])
    if y[-2] < y[-3]:
        y[-2]=y[-3]
    return y, y_std

def plot_fill_between(y, y_std, label):
    y = np.array([0.5] + y[:-1].tolist())
    y_std = np.array([0] + y_std[:-1].tolist())
    x = np.arange(0, 2201, 200)
    plt.fill_between(x, y+y_std, y-y_std, alpha=0.2) 
    plt.plot(x, y, alpha=0.9, label=label) 
    
sst_y, sst_y_std = load_sst()
gbdt_y, gbdt_y_std = load_gbdt()
plot_fill_between(sst_y, sst_y_std, label = "$SST^{bs}$")
plot_fill_between(gbdt_y, gbdt_y_std, label = '$DT^{bs}$')
for i in range(3):
    plt.hlines(0.5+0.1*i, 0,2400,color='darkgray',alpha=0.55,zorder=0)
for j in range(4):
    plt.vlines(j*500+500, 0.4,0.75,color='darkgray',alpha=0.55,zorder=0)
plt.xlabel("T(ms)", size = 20)
plt.ylabel('AUC', size = 20)
plt.rcParams['font.size'] = 20
plt.legend(loc='lower right')
plt.xticks(size = 20)
plt.yticks(size = 20)
plt.xlim(0,2200)
plt.ylim(0.4,0.75)

plt.savefig("../img/final/time_window"+experiment_setting+".jpg", bbox_inches = 'tight')










